Hamiltonian Quantum Generative Adversarial Networks

We propose Hamiltonian Quantum Generative Adversarial Networks (HQuGANs), to learn to generate unknown input quantum states using two competing quantum optimal controls. The game-theoretic framework of the algorithm is inspired by the success of classical generative adversarial networks in learning high-dimensional distributions. The quantum optimal control approach not only makes the algorithm naturally adaptable to the experimental constraints of near-term hardware, but also offers a more natural characterization of overparameterization compared to the circuit model. We numerically demonstrate the capabilities of the proposed framework to learn various highly entangled many-body quantum states, using simple two-body Hamiltonians and under experimentally relevant constraints such as low-bandwidth controls. We analyze the computational cost of implementing HQuGANs on quantum computers and show how the framework can be extended to learn quantum dynamics. Furthermore, we introduce a new cost function that circumvents the problem of mode collapse that prevents convergence of HQuGANs and demonstrate how to accelerate the convergence of them when generating a pure state.

==> draft/draft_result_graph2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ddf241b5",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import krotov"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "b690669d",
   "metadata": {},
   "outputs": [],
   "source": [
    "h1=pickle.load(open(\"1_qubit_trace_results_GHZ_Hamiltonian_dis_5_3005.pickle\", 'rb'))\n",
    "h2=pickle.load(open(\"2_qubit_trace_results_GHZ_Hamiltonian_dis_10_3005.pickle\", 'rb'))\n",
    "h3=pickle.load(open(\"3_qubit_trace_results_GHZ_Hamiltonian_dis_10_4005.pickle\", 'rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "f2bd5d89",
   "metadata": {},
   "outputs": [],
   "source": [
    "x=np.linspace(0,5,50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "e2162fec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.07453330884648038, 0.9897125910572351, 0.9993916481968118]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "h1['tF'][0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "3d41825b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING:matplotlib.legend:No handles with labels found to put in legend.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Fidelity')"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10,8))\n",
    "ax.plot( h1['tF'][0], label='1 qubit')\n",
    "ax.plot( h2['tF'][0], label='2 qubit')\n",
    "ax.plot( h3['tF'][0], label)\n",
    "font = {'family': 'serif',\n",
    "        #'color':  'black',\n",
    "        'weight': 'normal',\n",
    "        'size': 16,\n",
    "        }\n",
    "ax.legend(fontsize=15, prop = font)#, fontdict=font)\n",
    "plt.rc('xtick', labelsize=15)\n",
    "plt.rc('ytick', labelsize=15)\n",
    "ax.set_xlabel('Iterations', fontsize = 20, fontdict=font)\n",
    "ax.set_ylabel('Fidelity', fontsize = 20, fontdict=font)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4d86da39",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

